Reevaluation of the hadronic contribution to the muon magnetic anomaly using new e+e- -> pi+pi- cross section data from BABAR

Using recently published, high-precision pi+pi- cross section data by the BABAR experiment from the analysis of e+e- events with high-energy photon radiation in the initial state, we reevaluate the lowest order hadronic contribution a_mu[had,LO] to the anomalous magnetic moment of the muon. We employ newly developed software featuring improved data interpolation and averaging, more accurate error propagation and systematic validation. With the new data, the discrepancy between the e+e- and tau-based results for the dominant two-pion mode reduces from previously 2.4 sigma to 1.5 sigma in the dispersion integral, though significant local discrepancies in the spectra persist. We obtain for the e+e- based evaluation amu[had,LO] = (695.5 +- 4.1) 10^-10, where the error accounts for all sources. The full Standard Model prediction of a_mu differs from the experimental value by 3.2 sigma.

==> compResults.C <==
#include "Riostream.h"
#include "TMath.h"
#include "TROOT.h"

double P( double a, double b ) { return TMath::Power(a,b); }

void compResults()
{
   // use as reference value bcvc09 (including KLOE)
   // units of 10^-10

   // pipi contribution
   double v_hadlo_pipi_ee = 508.4;
   double e_hadlo_pipi_ee = sqrt(P(1.3,2) + P(2.6,2));

   double v_hadlo_pipi_tau = 515.2;
   double e_hadlo_pipi_tau = sqrt(P(2.0,2) + P(2.2,2) + P(1.6,2));

   // total hadLO

   //   double v_hadlo_ee = 695.5;
   //   double e_hadlo_ee = sqrt(P(3.93,2) + P(0.9,2) + P(0.7,2));

   // total hadLO BABAR-only

   //   double v_hadlo_ee = 0.70118997558594e+03;
   //   double e_hadlo_ee = sqrt(P(4.63,2) + P(0.9,2) + P(0.7,2));

   // total hadLO w/o KLOE
   double v_hadlo_ee = 0.69771298583984e+03;
   double e_hadlo_ee = sqrt(P(4.03,2) + P(0.9,2) + P(0.7,2));

   double v_hadlo_tau = 705.3; // including also 2pipi0 and 4pi
   double e_hadlo_tau = sqrt(P(3.9,2) + P(0.7,2) + P(0.7,2) + P(1.9,2));

   double v_deltapipi = v_hadlo_pipi_tau - v_hadlo_pipi_ee;
   double e_deltapipi = sqrt(P(e_hadlo_pipi_tau,2) + P(e_hadlo_pipi_ee,2));
   double errorScaleFactor_pipi = v_deltapipi/e_deltapipi;
   cout << " " << endl;
   cout << "Delta [pipi] tau - ee: " 
        << v_deltapipi << " +- " << e_hadlo_pipi_tau << "_tau +- " << e_hadlo_pipi_ee << "_ee ("
        << e_deltapipi << "_tot)" << endl;
   cout << "Error rescaling factor for combination [pipi]: " << errorScaleFactor_pipi << endl;
  
   // weighted mean ee & tau
   double v_hadlo_pipi_eetau = v_hadlo_pipi_ee/P(e_hadlo_pipi_ee,2) + v_hadlo_pipi_tau/P(e_hadlo_pipi_tau,2);
   double e_hadlo_pipi_eetau = 1./sqrt(1./P(e_hadlo_pipi_ee,2) + 1./P(e_hadlo_pipi_tau,2));
   v_hadlo_pipi_eetau *= P(e_hadlo_pipi_eetau,2);
   
   cout << " " << endl;
   cout << "amuhadLO [pipi, ee]      : " << v_hadlo_pipi_ee  << " +- " << e_hadlo_pipi_ee  << endl;
   cout << "amuhadLO [pipi, tau]     : " << v_hadlo_pipi_tau << " +- " << e_hadlo_pipi_tau << endl;
   cout << "amuhadLO [pipi, ee & tau]: " 
        << v_hadlo_pipi_eetau << " +- " << e_hadlo_pipi_eetau*errorScaleFactor_pipi 
        << "  (" << e_hadlo_pipi_eetau << " unrescaled)"
        << endl;
   
   // use only pipi of tau
   //   double v_hadlo_eetau = v_hadlo_ee - v_hadlo_pipi_ee + v_hadlo_pipi_eetau;
   //   double e_hadlo_eetau = sqrt(P(e_hadlo_ee,2) - P(e_hadlo_pipi_ee,2) + P(e_hadlo_pipi_eetau,2));
   // us also 4pi (result from "bcvc09" paper)
   double v_delta = v_hadlo_tau - v_hadlo_ee;
   e_hadlo_ee  = sqrt(P(e_hadlo_ee,2)  - P(0.7,2)); // remove QCD error for average
   e_hadlo_tau = sqrt(P(e_hadlo_tau,2) - P(0.7,2)); // remove QCD error for average

   double e_delta = sqrt(P(e_hadlo_tau,2) + P(e_hadlo_ee,2));
   double errorScaleFactor = v_delta/e_delta;

   double v_hadlo_eetau = v_hadlo_ee/P(e_hadlo_ee,2) + v_hadlo_tau/P(e_hadlo_tau,2);
   double e_hadlo_eetau = 1./sqrt(1./P(e_hadlo_ee,2) + 1./P(e_hadlo_tau,2));
   v_hadlo_eetau *= P(e_hadlo_eetau,2);
   e_hadlo_eetau = sqrt(P(e_hadlo_eetau,2) + P(0.7,2));
   e_hadlo_ee  = sqrt(P(e_hadlo_ee,2)  + P(0.7,2)); // re-add QCD error for average
   e_hadlo_tau = sqrt(P(e_hadlo_tau,2) + P(0.7,2)); // re-add QCD error for average
   

   cout << " " << endl;
   cout << "------------------------------------------------------------------" << endl;
   cout << " " << endl;
   cout << "Delta [amuhadLO] tau - ee: " 
        << v_delta << " +- " << e_hadlo_tau << "_tau +- " << e_hadlo_ee << "_ee ("
        << e_delta << "_tot)" << endl;
   cout << "Error rescaling factor for combination [amuhadLO]: " << errorScaleFactor << endl;
   cout << " " << endl;
   cout << "amuhadLO [ee]      : " 
        << v_hadlo_ee << " +- " << e_hadlo_ee << endl;
   cout << "amuhadLO [tau]     : " 
        << v_hadlo_tau << " +- " << e_hadlo_tau << endl;
   cout << "amuhadLO [ee & tau]: " 
        << v_hadlo_eetau << " +- " << e_hadlo_eetau << endl;

   cout << " " << endl;
   cout << "------------------------------------------------------------------" << endl;
   // hadronic HO
   double v_hadho = -9.79;
   double e_hadho = sqrt(P(0.08,2) + P(0.03,2));

   double v_lbls = 10.5;
   double e_lbls = 2.6;

   // weak and em
   double v_qed = 116584718.10/10.0;
   double e_qed = 0.16/10.0;

   double v_weak = 15.4;
   double e_weak = sqrt(P(0.1,2) + P(0.2,2));

   // experiment
   double v_exp = 11659208.0;
   double e_exp = sqrt(P(5.4,2) + P(3.3,2));

   // results: --------------------------------------------------------------
   
   double v_sm_ee = v_qed + v_weak + v_hadlo_ee + v_hadho + v_lbls;
   double e_sm_ee = sqrt(P(e_qed,2) + P(e_weak,2) + P(e_hadlo_ee,2) + P(e_hadho,2) + P(e_lbls,2));

   double v_sm_tau = v_qed + v_weak + v_hadlo_tau + v_hadho + v_lbls;
   double e_sm_tau = sqrt(P(e_qed,2) + P(e_weak,2) + P(e_hadlo_tau,2) + P(e_hadho,2) + P(e_lbls,2));

   double v_sm_eetau = v_qed + v_weak + v_hadlo_eetau + v_hadho + v_lbls;
   double e_sm_eetau = sqrt(P(e_qed,2) + P(e_weak,2) + P(e_hadlo_eetau,2) + P(e_hadho,2) + P(e_lbls,2));

   cout << " " << endl;
   cout << std::setprecision(11) << "SM prediction (ee)      : " << v_sm_ee << " +- " << e_sm_ee << endl;
   cout << std::setprecision(11) << "SM prediction (tau)     : " << v_sm_tau << " +- " << e_sm_tau << endl;
   cout << std::setprecision(11) << "SM prediction (ee & tau): " << v_sm_eetau << " +- " << e_sm_eetau << endl;
   cout << " " << endl;
   double v_dexp_ee = v_exp - v_sm_ee;
   double e_dexp_ee = sqrt(P(e_exp,2) + P(e_sm_ee,2));

   double v_dexp_tau = v_exp - v_sm_tau;
   double e_dexp_tau = sqrt(P(e_exp,2) + P(e_sm_tau,2));

   double v_dexp_eetau = v_exp - v_sm_eetau;
   double e_dexp_eetau = sqrt(P(e_exp,2) + P(e_sm_eetau,2));
   
   cout << std::setprecision(11) << "Deviation from exp (ee)      : " << v_dexp_ee << " +- " << e_dexp_ee 
        << "  (" << v_dexp_ee/e_dexp_ee << " sigma) "
        << endl;
   cout << std::setprecision(11) << "Deviation from exp (tau)     : " << v_dexp_tau << " +- " << e_dexp_tau 
        << "  (" << v_dexp_tau/e_dexp_tau << " sigma) "
        << endl;
   cout << std::setprecision(11) << "Deviation from exp (ee & tau): " << v_dexp_eetau << " +- " << e_dexp_eetau 
        << "  (" << v_dexp_eetau/e_dexp_eetau << " sigma) "
        << endl;
   cout << " " << endl;

}



==> plots/convertToPDF.sh <==

# migration tool for pdflatex
# please cd to plots directory before executing

for file in `ls *.eps`; do
    echo converting file $file
    epstopdf $file
done


